Scanning HTML at Tens of Gigabytes per Second on ARM Processors

Modern processors have instructions to process 16 bytes or more at once. These instructions are called SIMD, for single instruction, multiple data. Recent advances have leveraged SIMD instructions to accelerate parsing of common Internet formats such as JSON and base64. During HTML parsing, they quickly identify specific characters with a strategy called vectorized classification. We review their techniques and compare them with a faster alternative. We measure a 20-fold performance improvement in HTML scanning compared to traditional methods on recent ARM processors. Our findings highlight the potential of SIMD-based algorithms for optimizing Web browser performance.

==> code/chromium/ScanTextVectorized.cpp <==

  ALWAYS_INLINE HWY_ATTR ScanTextResult<Char> ScanTextVectorized(
      const Char* initial_start) {
    namespace hw = hwy::HWY_NAMESPACE;
    DCHECK_GE(static_cast<size_t>(end_ - pos_), kVectorizationThreshold);
    hw::FixedTag<uint8_t, 16> tag;
    // ASCII representation of interesting symbols:
    //   <: 0011 1100
    //  \r: 0000 1101
    //  \0: 0000 0000
    //   &: 0010 0110
    // We pick the following values for nibbles:
    // - high nibbles:
    //   0: 1001
    //   2: 0100
    //   3: 0010
    // - low nibbles:
    //   0: 0001
    //   6: 0100
    //  12: 0010
    //  13: 1000
    // Result of anding the nibbles:
    //  \0: 1
    //   <: 2
    //   &: 4
    //  \r: 8
    const auto low_nibble_mask =
        hw::Dup128VecFromValues(tag, 0b0001, 0, 0, 0, 0, 0, 0b0100, 0, 0, 0, 0,
                                0, 0b0010, 0b1000, 0, 0);
    const auto high_nibble_mask = hw::Dup128VecFromValues(
        tag, 0b1001, 0, 0b0100, 0b0010, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0);
    switch (
        SimdAdvanceAndClassify(pos_, end_, low_nibble_mask, high_nibble_mask)) {
      case 0:
        DCHECK_EQ(pos_, end_);
        return {{initial_start, static_cast<size_t>(pos_ - initial_start)},
                nullptr};
      case 1:  // '\0'
        DCHECK_EQ(*pos_, '\0');
        return Fail(HtmlFastPathResult::kFailedContainsNull,
                    ScanTextResult<Char>{Span{}, nullptr});
      case 2:  // '<'
        DCHECK_EQ(*pos_, '<');
        return {{initial_start, static_cast<size_t>(pos_ - initial_start)},
                nullptr};
      case 4:  // '&'
      case 8:  // '\r'
        DCHECK(*pos_ == '&' || *pos_ == '\r');
        pos_ = initial_start;
        return {Span{}, ScanEscapedText()};
    };

    NOTREACHED_NORETURN();
    return {};
  }

==> code/chromium/helper.cpp <==

// We use the vectorized classification trick to scan and classify characters.
// Instead of checking the string byte-by-byte (or vector-by-vector), the
// algorithm splits each character of the passed string into two nibbles (4
// bytes) that are then used as indices in the 2 lookup tables, represented as
// vectors. The algorithm uses the table lookup instructions (pshufb or vtbl) to
// get values in those tables and then bit-wise ands the values. The resulting
// vector consists of the classified values, which are used to dispatch to a
// proper handler. See more on the idea here: https://arxiv.org/pdf/1902.08318.
// For relatively short incoming strings (less than 64 characters) it's assumed
// that byte-by-byte comparison is faster.
constexpr size_t kVectorizationThreshold = 64;
// The byte that shall never match any symbol. Using 0xff for it is okay since
// we only want to match ASCII chars (<=128). This sentinel char is used when
// matching the tail of a 2-byte string.
constexpr uint8_t kNeverMatchedChar = 0xff;

// The classified value for a single character. Assumed to be 0 for unmatched
// characters.
using ClassifiedValue = uint8_t;

// The result of the TryMatch function (see below). Contains the classified
// value of the first matched character in the string and the index inside the
// vector (i.e. lane).
struct MatchedCharacter {
  bool Matched() const { return classified_value; }

  size_t index_in_vector = 0;
  ClassifiedValue classified_value = 0;
};

// Tries to match the characters for the single vector. If matched, returns the
// first matched character in the vector.
template <typename D, typename VectorT>
HWY_ATTR ALWAYS_INLINE MatchedCharacter TryMatch(D tag,
                                                 VectorT input,
                                                 VectorT low_nibble_mask,
                                                 VectorT high_nibble_mask,
                                                 VectorT low_nib_and_mask) {
  namespace hw = hwy::HWY_NAMESPACE;

  const auto nib_lo = input & low_nib_and_mask;
  const auto nib_hi = hw::ShiftRight<4>(input);

  const auto shuf_lo = hw::TableLookupBytes(low_nibble_mask, nib_lo);
  const auto shuf_hi = hw::TableLookupBytes(high_nibble_mask, nib_hi);

  const auto classified = shuf_lo & shuf_hi;

  if (const intptr_t index =
          hw::FindFirstTrue(tag, classified != hw::Zero(tag));
      index != -1) {
    return {static_cast<size_t>(index), hw::ExtractLane(classified, index)};
  }

  return {};
}

// Scans the 1-byte string and returns the classified value that first matched
// character.
template <typename T, typename VectorT>
  requires(sizeof(T) == 1)
HWY_ATTR ALWAYS_INLINE ClassifiedValue
SimdAdvanceAndClassify(const T*& start,
                       const T* end,
                       VectorT low_nibble_mask,
                       VectorT high_nibble_mask) {
  namespace hw = hwy::HWY_NAMESPACE;
  DCHECK_GE(static_cast<size_t>(end - start), kVectorizationThreshold);

  hw::FixedTag<uint8_t, 16> tag;
  static constexpr auto stride = hw::MaxLanes(tag);

  const auto low_nib_and_mask = hw::Set(tag, 0xf);

  // The main scanning loop.
  for (; start + (stride - 1) < end; start += stride) {
    const auto input = hw::LoadU(tag, reinterpret_cast<const uint8_t*>(start));
    if (const auto result = TryMatch(tag, input, low_nibble_mask,
                                     high_nibble_mask, low_nib_and_mask);
        result.Matched()) {
      start = reinterpret_cast<const T*>(start + result.index_in_vector);
      return result.classified_value;
    };
  }

  // Scan the last stride.
  if (start < end) {
    const auto input =
        hw::LoadU(tag, reinterpret_cast<const uint8_t*>(end - stride));
    if (const auto result = TryMatch(tag, input, low_nibble_mask,
                                     high_nibble_mask, low_nib_and_mask);
        result.Matched()) {
      start = end - stride + result.index_in_vector;
      return result.classified_value;
    }
    start = end;
  }

  return 0;
}

// This overload for 2-bytes strings uses the interleaved load to check the
// lower bytes of the string. We don't use the gather instruction, since it's
// not available on NEON (as opposed to SVE) and is emulated in Highway.
template <typename T, typename VectorT>
  requires(sizeof(T) == 2)
HWY_ATTR ALWAYS_INLINE ClassifiedValue
SimdAdvanceAndClassify(const T*& start,
                       const T* end,
                       VectorT low_nibble_mask,
                       VectorT high_nibble_mask) {
  namespace hw = hwy::HWY_NAMESPACE;
  DCHECK_GE(static_cast<size_t>(end - start), kVectorizationThreshold);

  hw::FixedTag<uint8_t, 16> tag;
  static constexpr auto stride = hw::MaxLanes(tag);

  const auto low_nib_and_mask = hw::Set(tag, 0xf);

  // The main scanning loop.
  while (start + (stride - 1) < end) {
    VectorT dummy_upper;
    VectorT input;
    hw::LoadInterleaved2(tag, reinterpret_cast<const uint8_t*>(start), input,
                         dummy_upper);
    if (const auto result = TryMatch(tag, input, low_nibble_mask,
                                     high_nibble_mask, low_nib_and_mask);
        result.Matched()) {
      const auto index = result.index_in_vector;
      // Check if the upper byte is zero.
      if (*(start + index) >> 8 == 0) {
        start = reinterpret_cast<const T*>(start + index);
        return result.classified_value;
      }

      start += index + 1;
      continue;
    }

    // Otherwise, continue scanning.
    start += stride;
  }

  // Scan the last stride.
  if (start < end) {
    VectorT dummy_upper;
    VectorT input;
    hw::LoadInterleaved2(tag, reinterpret_cast<const uint8_t*>(end - stride),
                         input, dummy_upper);
    for (auto result = TryMatch(tag, input, low_nibble_mask, high_nibble_mask,
                                low_nib_and_mask);
         result.Matched();
         result = TryMatch(tag, input, low_nibble_mask, high_nibble_mask,
                           low_nib_and_mask)) {
      const auto index = result.index_in_vector;
      // Check if the upper byte is zero.
      if (*(end - stride + index) >> 8 == 0) {
        start = reinterpret_cast<const T*>(end - stride + index);
        return result.classified_value;
      }

      // Otherwise, set the corresponding lane to kNeverMatchedChar to never
      // match it again and continue.
      input = hw::InsertLane(input, index, kNeverMatchedChar);
    }
    start = end;
  }

  return 0;
}

==> code/chromium/scan.cpp <==

  // We first try to scan text as an unmodified subsequence of the input.
  // However, if there are escape sequences, we have to copy the text to a
  // separate buffer and we might go outside of `Char` range if we are in an
  // `LChar` parser. Therefore, this function returns either a `Span` or a
  // `USpan`. Callers distinguish the two cases by checking if the `Span` is
  // empty, as only one of them can be non-empty.
  ScanTextResult<Char> ScanText() {
    const Char* start = pos_;

    // First, try to check if the test is a canonical whitespace string.
    if (pos_ != end_ && *pos_ == '\n') {
      while (++pos_ != end_ && *pos_ == ' ')
        ;
      if (pos_ == end_ || *pos_ == '<') {
        return {{start, static_cast<size_t>(pos_ - start)},
                nullptr,
                /*is_newline_then_whitespace_string=*/true};
      }
    }

#if VECTORIZE_SCANNING
    if (static_cast<size_t>(end_ - pos_) >= kVectorizationThreshold) {
      return ScanTextVectorized(start);
    }
#endif  // VECTORIZE_SCANNING

    while (pos_ != end_ && *pos_ != '<') {
      // '&' indicates escape sequences, '\r' might require
      // https://infra.spec.whatwg.org/#normalize-newlines
      if (*pos_ == '&' || *pos_ == '\r') {
        pos_ = start;
        return {Span{}, ScanEscapedText()};
      } else if (UNLIKELY(*pos_ == '\0')) {
        return Fail(HtmlFastPathResult::kFailedContainsNull,
                    ScanTextResult<Char>{Span{}, nullptr});
      }
      ++pos_;
    }

    return {{start, static_cast<size_t>(pos_ - start)}, nullptr};
  }

==> code/webkit/scan.cpp <==
    String scanText()
    {
        auto* start = m_parsingBuffer.position();
        const auto* end = start + m_parsingBuffer.lengthRemaining();

        auto scalarMatch = [&](auto character) ALWAYS_INLINE_LAMBDA {
            return character == '<' || character == '&' || character == '\r' || character == '\0';
        };

        auto vectorEquals8Bit = [&](auto input) ALWAYS_INLINE_LAMBDA {
            // https://lemire.me/blog/2024/06/08/scan-html-faster-with-simd-instructions-chrome-edition/
            // By looking up the table via lower 4bit, we can identify the category.
            // '\0' => 0000 0000
            // '&'  => 0010 0110
            // '<'  => 0011 1100
            // '\r' => 0000 1101
            constexpr simde_uint8x16_t lowNibbleMask { '\0', 0, 0, 0, 0, 0, '&', 0, 0, 0, 0, 0, '<', '\r', 0, 0 };
            constexpr simde_uint8x16_t v0f = SIMD::splat<uint8_t>(0x0f);
            return SIMD::equal(simde_vqtbl1q_u8(lowNibbleMask, SIMD::bitAnd(input, v0f)), input);
        };

        const CharacterType* cursor = nullptr;
        if constexpr (sizeof(CharacterType) == 1) {
            auto vectorMatch = [&](auto input) ALWAYS_INLINE_LAMBDA {
                return SIMD::findFirstNonZeroIndex(vectorEquals8Bit(input));
            };
            cursor = SIMD::find(std::span { start, end }, vectorMatch, scalarMatch);
        } else {
            auto vectorMatch = [&](auto input) ALWAYS_INLINE_LAMBDA {
                constexpr simde_uint8x16_t zeros = SIMD::splat<uint8_t>(0);
                return SIMD::findFirstNonZeroIndex(SIMD::bitAnd(vectorEquals8Bit(input.val[0]), SIMD::equal(input.val[1], zeros)));
            };
            cursor = SIMD::findInterleaved(std::span { start, end }, vectorMatch, scalarMatch);
        }
        m_parsingBuffer.setPosition(cursor);

        if (cursor != end) {
            if (UNLIKELY(*cursor == '\0'))
                return didFail(HTMLFastPathResult::FailedContainsNull, String());

            if (*cursor == '&' || *cursor == '\r') {
                m_parsingBuffer.setPosition(start);
                return scanEscapedText();
            }
        }

        unsigned length = cursor - start;
        if (UNLIKELY(length >= Text::defaultLengthLimit))
            return didFail(HTMLFastPathResult::FailedBigText, String());

        return length ? String({ start, length }) : String();
    }


==> plots/bar.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib as mpl

mpl.rcParams['axes.spines.right'] = False
mpl.rcParams['axes.spines.top'] = False
# Example data (you can replace this with your actual data)
results = ['BBC', 'Office', 'Google']
cases = ['std', 'WebKit', 'Chromium', '64-bit']

def plot(values, name):
    fontsize = 18
    # Create a bar chart with grouped bars
    plt.yticks(fontsize=fontsize)  # Increase font size for y-axis ticks
    plt.figure(figsize=(10, 6))  # Optional: Set the figure size
    bar_width = 0.2
    for i, case in enumerate(cases):
        plt.bar(np.arange(len(results)) + i * bar_width, values[i], width=bar_width, label=case)
    plt.legend(frameon=False)
    # Customize the plot
    #plt.xlabel('Results')
    plt.ylabel('GB/s', fontsize=fontsize)
    plt.yticks(fontsize=fontsize)
    #plt.title('Grouped Bar Chart: BBC vs. Office vs. Google')
    plt.xticks(np.arange(len(results)) + bar_width * (len(cases) - 1) / 2, results, fontsize=fontsize)
    plt.legend(frameon=False, fontsize=16)

    # Show the plot
    plt.tight_layout()
    #plt.show()
    plt.savefig(name+'.pdf')

    print("Bar chart saved as "+name+".pdf")

values = [[ 0.78 , 0.9 , 0.93 ],
          [ 6.8 , 6.7 , 4.5],
          [ 7.5 , 7.5 , 5.1],
          [ 22 , 22 , 20]]
plot(values, 'graviton4')

values = [[ 2.1 , 2.0 , 2.0 ],
          [ 10 , 9.7 , 6.9],
          [ 10 , 9.7 , 6.6],
          [ 36 , 36 , 33]]
plot(values, 'm2')
